Quantifying error in estimates of human brain fiber directions using Earth Mover's Distance

Diffusion-weighted MR imaging (DWI) is the only method we currently have to measure connections between different parts of the human brain in vivo. To elucidate the structure of these connections, algorithms for tracking bundles of axonal fibers through the subcortical white matter rely on local estimates of the fiber orientation distribution function (fODF) in different parts of the brain. These functions describe the relative abundance of populations of axonal fibers crossing each other in each location. Multiple models exist for estimating fODFs. The quality of the resulting estimates can be quantified by means of a suitable measure of distance on the space of fODFs. However, there are multiple distance metrics that can be applied for this purpose, including smoothed $L_p$ distances and the Wasserstein metrics. Here, we give four reasons for the use of the Earth Mover's Distance (EMD) equipped with the arc-length, as a distance metric. (continued)

==> plot_brain.R <==
fig1a = as.matrix(read.table("../fig1a.csv",sep=",",header=FALSE))
fig1b = as.matrix(read.table("../fig1b.csv",sep=",",header=FALSE))
fig1c = as.matrix(read.table("../fig1c.csv",sep=",",header=FALSE))
fig2a = as.matrix(read.table("../fig2a.csv",sep=",",header=FALSE))
fig2b = as.matrix(read.table("../fig2b.csv",sep=",",header=FALSE))
fig2c = as.matrix(read.table("../fig2c.csv",sep=",",header=FALSE))



ct = 2
ca = 2
cl = 2
marr = c(1,.5,.5,0.5)
pinn1 = c(6,3)
wf1 = 8
hf1 = 4
pinn2 = c(6,6)
wf2 = 8
hf2 = 8

km = matrix(rep(1,25),5,5)

png("figure_cccso_1a.png",wf1,hf1,units="in",res=200)
#pdf("figure_cccso_1a.pdf",wf1,hf1)

par(pin = pinn1)
image(t(fig1a) %x% km,col=gray(0:100/100),axes = FALSE)
axis(2,at=c(0,1),labels = expression(0,0.9),cex.axis = ca)

dev.off()
png("figure_cccso_1b.png",wf1,hf1,units="in",res=200)
#pdf("figure_cccso_1b.pdf",wf1,hf1)

par(pin = pinn1)
image(t(fig1b) %x% km,col=gray(0:100/100),axes = FALSE)
axis(2,at=c(0,1),labels = expression(0,0.9),cex.axis = ca)

dev.off()
png("figure_cccso_1c.png",wf1,hf1,units="in",res=200)

par(pin = pinn1)
image(t(fig1c) %x% km,col=gray(0:100/100),axes = FALSE)
axis(2,at=c(0,1),labels = expression(0,0.3),cex.axis = ca)

dev.off()
png("figure_cccso_2a.png",wf2,hf2,units="in",res=200)

par(pin = pinn2)
image(t(fig2a) %x% km,col=gray(0:100/100),axes = FALSE)
axis(2,at=c(0,1),labels = expression(0,0.9),cex.axis = ca)

dev.off()
png("figure_cccso_2b.png",wf2,hf2,units="in",res=200)

par(pin = pinn2)
image(t(fig2b) %x% km,col=gray(0:100/100),axes = FALSE)
axis(2,at=c(0,1),labels = expression(0,0.9),cex.axis = ca)

dev.off()
png("figure_cccso_2c.png",wf2,hf2,units="in",res=200)

par(pin = pinn2)
image(t(fig2c) %x% km,col=gray(0:100/100),axes = FALSE)
axis(2,at=c(0,1),labels = expression(0,0.3),cex.axis = ca)

dev.off()



==> plot_test11.R <==
source('multiplot.R')
a = read.table('results_test11.csv',sep=',',header=FALSE)
a2 = read.table('results_test11_var.csv',sep=',',header=FALSE)
colnames(a) = c("bys","bry","bs","nnls","cv")
colnames(a2) = colnames(a)
rownames(a) = c("rmse","ae","emd","skl1","skl10","skl100","tv1","tv10","tv100","was2")
rownames(a2) = rownames(a)
a = a[,c(1,4,5,2,3)]
a2 = a2[,c(1,4,5,2,3)]
a

#barplot(t(t(a[3,])))
library(ggplot2)
ps = list()
fa = factor(colnames(a),levels=colnames(a))
for (ii in 1:10) {
    dat <- data.frame(
        label = fa,
        #value = c(0.031935, 0.23167, 0.43391, 0.26527, 0.26421),
        value = t(a)[,ii],
        stddev = t(a2)[,ii],
        group = letters[1:5])
    ps[[ii]] = ggplot(dat,aes(x=label,y=value,fill=group)) +
        geom_bar(stat="identity") + ggtitle(rownames(a)[ii]) + guides(fill=FALSE) +
            geom_errorbar(aes(ymin = value-stddev,ymax = value+stddev),
                          width=.2, position=position_dodge(.9))+
            labs(y=rownames(a)[ii],x="model") + theme_bw(base_size = 15) +
                theme(axis.title.y=element_blank())
}
png("plot_test11.png",width=11,height=5,units="in",res=100)
#multiplot(ps[[1]],ps[[2]],ps[[4]],ps[[7]],ps[[3]],ps[[8]],ps[[10]],ps[[9]],cols=4)
multiplot(ps[[1]],ps[[2]],ps[[3]],ps[[10]],ps[[4]],ps[[7]],
          ps[[5]],ps[[8]],ps[[6]],ps[[9]],cols=5)
dev.off()


==> plot_test13.R <==
a = read.table('results_test13.csv',header=FALSE,sep=',')
colnames(a) = c('kappa','cvrmse','rmise','emd','ae','tv1','tv10','tv100',
            'kl1','kl10','kl100','was2')
amin = apply(a,2,min)
a = rbind(a,amin)
rownames(a) = c('0.1','1','2','min')
a0 = a
colnames(a)
a = a0[,c(2,3,4,5,6,7,8,12)]

cors = c(unlist(a))
stddevs = sqrt(cors*(1-cors)/10000)
kappas = factor(rep(rownames(a),8))
metrics = factor(rep(colnames(a),each=4))
df1 = data.frame(kappa=kappas,metrics=metrics,cors=cors,stddevs = stddevs)

png("plot_test13.png",width=11,height=5,units="in",res=100)
ggplot(data = df1,aes(x=metrics,y=cors,fill=kappa)) +
    geom_bar(stat = "identity",position=position_dodge())+
    geom_errorbar(aes(ymin = cors-stddevs,ymax = cors+stddevs),
        width=.2, position=position_dodge(.9))+
        ggtitle("Cor(error, RE)") +
            labs(y="Cor",x="distance") + theme_bw(base_size = 20)
dev.off()


==> plots.R <==
# plots of distance vs angular error

record = read.table("../results_test12.csv",sep=",",header=FALSE)
record

ct = 2
ca = 2
cl = 2
marr = c(1,.5,.5,0.5)
pinn = c(3,3)
wf = 4.8
hf = 4.8
pdf("figure_ae_vs_emd.pdf",wf,hf)

par(mar=marr)
par(pin = pinn)
plot(record[,2],record[,3],xlim=c(0,pi/2),ylim=c(0,pi/2),
     type="l",lwd=2,xlab="AE",ylab="",main="EMD",axes=FALSE,cex.main = ct,cex.lab=cl)
axis(1,at=c(0,pi/2),labels = expression(0,pi/2),cex.axis = ca)
axis(2,at=c(0,pi/2),labels = expression(0,pi/2),cex.axis = ca)

dev.off()
pdf("figure_ae_vs_rmse.pdf",wf,hf)

par(mar=marr)
par(pin = pinn)
plot(record[,2],record[,4],xlim=c(0,pi/2),ylim=c(0,1),
     type="l",lwd=2,xlab="AE",ylab="",main="RMISE",axes=FALSE,cex.main = ct,cex.lab=cl)
axis(1,at=c(0,pi/2),labels = expression(0,pi/2),cex.axis = ca)
axis(2,at=c(0,1),labels = expression(0,1),cex.axis = ca)

dev.off()
pdf("figure_ae_vs_tv1.pdf",wf,hf)

par(mar=marr)
par(pin = pinn)
plot(record[,2],record[,5],xlim=c(0,pi/2),ylim=c(0,1),
     type="l",lwd=2,xlab="AE",ylab="",main=expression(TV[1]),axes=FALSE,cex.main = ct,cex.lab=cl)
axis(1,at=c(0,pi/2),labels = expression(0,pi/2),cex.axis = ca)
axis(2,at=c(0,1),labels = expression(0,1),cex.axis = ca)

dev.off()
pdf("figure_ae_vs_tv10.pdf",wf,hf)

par(mar=marr)
par(pin = pinn)
plot(record[,2],record[,6],xlim=c(0,pi/2),ylim=c(0,1),
     type="l",lwd=2,xlab="AE",ylab="",main=expression(TV[10]),axes=FALSE,cex.main = ct,cex.lab=cl)
axis(1,at=c(0,pi/2),labels = expression(0,pi/2),cex.axis = ca)
axis(2,at=c(0,1),labels = expression(0,1),cex.axis = ca)

dev.off()
pdf("figure_ae_vs_tv100.pdf",wf,hf)

par(mar=marr)
par(pin = pinn)
plot(record[,2],record[,7],xlim=c(0,pi/2),ylim=c(0,1),
     type="l",lwd=2,xlab="AE",ylab="",main=expression(TV[100]),axes=FALSE,cex.main = ct,cex.lab=cl)
axis(1,at=c(0,pi/2),labels = expression(0,pi/2),cex.axis = ca)
axis(2,at=c(0,1),labels = expression(0,1),cex.axis = ca)

dev.off()



==> schematic.R <==
# schematic diagram of EMD vs smoothed total variation

# first set of points and weights
v1 = c(.1,.4,.9)
w1 = c(.25,.5,.25)
v2 = c(.3,.5,.7)
w2 = w1
# convolved set
ts = (0:1000)/1000
gaussconv = function(ts,v,w,lambda) {
    vv = 0*ts
    for (i in 1:length(v)) {
        vv = vv + w[i]* exp(-lambda * (ts-v[i])^2)
    }
    vv = vv/sum(vv)
    return(vv)
}
vv1 = gaussconv(ts,v1,w1,100)
vv2 = gaussconv(ts,v2,w2,100)

linesw = function(v,w,cc) {
    for (i in 1:length(v)) {
        lines(c(v[i],v[i]),c(0,w[i]),lwd=2,col=cc)
    }
}

ca = 2
ct = 3
cl = 3

#layout(matrix(1:4,2,2))
ymax = 1
densescale = 200
# the first set of points, with density
pdf("figure_schematic_1.pdf")

plot(NA,NA,xlim=c(0,1),ylim=c(0,ymax),xlab="x",ylab="",cex.lab=cl,axes=FALSE)
linesw(v1,w1,"black")
lines(ts,densescale*vv1,lty="dotted",col="black")
axis(1,at=c(0,1),labels = expression(0,1),cex.axis=ca)
axis(2,at=c(0,1),labels = expression(0,1),cex.axis=ca)
title(main = expression('P'[1]),cex.main = ct)

dev.off()
pdf("figure_schematic_2.pdf")

plot(NA,NA,xlim=c(0,1),ylim=c(0,ymax),xlab="x",ylab="",cex.lab=cl,axes=FALSE)
axis(1,at=c(0,1),labels = expression(0,1),cex.axis=ca)
axis(2,at=c(0,1),labels = expression(0,1),cex.axis=ca)
linesw(v2,w2,"blue")
lines(ts,densescale*vv2,lty="dotted",col="blue")
title(main = expression('P'[2]),cex.main = ct)

dev.off()
# EMD schematic
pdf("figure_schematic_3.pdf")

plot(NA,NA,xlim=c(0,1),ylim=c(0,ymax),xlab="x",ylab="",cex.lab=cl,axes=FALSE)
axis(1,at=c(0,1),labels = expression(0,1),cex.axis=ca)
axis(2,at=c(0,1),labels = expression(0,1),cex.axis=ca)
linesw(v1,w1,"black")
linesw(v2,w2,"blue")
for (i in 1:3) {
    x1 = .9*v2[i] + .1*v1[i]
    x2 = .1*v2[i] + .9*v1[i]
    for (j in 1:floor(w1[i]/.125)) {
        yy = (j-.5) * .125
        arrows(x1,yy,x2,yy)
    }
}
title("EMD",cex.main = ct)

dev.off()
# plot TV
pdf("figure_schematic_4.pdf")

m1 = apply(cbind(vv1,vv2),1,min)
m2 = apply(cbind(vv1,vv2),1,max)
plot(NA,NA,xlim=c(0,1),ylim=c(0,ymax),xlab="x",ylab="",cex.lab=cl,axes=FALSE)
axis(1,at=c(0,1),labels = expression(0,1),cex.axis=ca)
axis(2,at=c(0,1),labels = expression(0,1),cex.axis=ca)
lines(ts,densescale*vv1,col="black")
lines(ts,densescale*vv2,col="blue")
for (i in 1:length(ts)) {
    if (i %% 20==10) {
        lines(c(ts[i],ts[i]),densescale*c(m1[i],m2[i]),col="grey")
    }
}
title(expression('TV'[100]),cex.main = ct)

dev.off()

